Frex: dependently-typed algebraic simplification

We present a new design for an algebraic simplification library structured around concepts from universal algebra: theories, models, homomorphisms, and universal properties of free algebras and free extensions of algebras. The library's dependently typed interface guarantees that both built-in and user-defined simplification modules are terminating, sound, and complete with respect to a well-specified class of equations. We have implemented the design in the Idris 2 and Agda dependently typed programming languages and shown that it supports modular extension to new theories, proof extraction and certification, goal extraction via reflection, and interactive development.

==> create_diagram.sh <==
#!/usr/bin/sh
filename=diagram-$1.mp
targetname=diagram-$1.mps

if [ -e $filename ]
then
    echo "File $filename already exists!"
    exit 1
else
    echo Generating "$filename"...
    cp diagram-template.mp "$filename"
    echo "beginfig("$1")" >> "$filename"
    cat diagram-template-end.mp >> "$filename"
    echo $targetname >> diagram_list
fi


